A Riemannian gossip approach to subspace learning on Grassmann manifold

In this paper, we focus on subspace learning problems on the Grassmann manifold. Interesting applications in this setting include low-rank matrix completion and low-dimensional multivariate regression, among others. Motivated by privacy concerns, we aim to solve such problems in a decentralized setting where multiple agents have access to (and solve) only a part of the whole optimization problem. The agents communicate with each other to arrive at a consensus, i.e., agree on a common quantity, via the gossip protocol. We propose a novel cost function for subspace learning on the Grassmann manifold, which is a weighted sum of several sub-problems (each solved by an agent) and the communication cost among the agents. The cost function has a finite sum structure. In the proposed modeling approach, different agents learn individual local subspace but they achieve asymptotic consensus on the global learned subspace. The approach is scalable and parallelizable. Numerical experiments show the efficacy of the proposed decentralized algorithms on various matrix completion and multivariate regression benchmarks.

==> figures/plot_new_figures_from_saved_figures.m <==
clear
clc

addpath('~/Dropbox/Multitask/Codes/export_fig');
%%
openfig('effect_rho/online/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 8;
fig1 = figure;
set(fig1,'defaultAxesColorOrder',[0 0 0; 0.7 0.5 0]);
yyaxis left
semilogy(xdata{6},ydata{6}, '-o','Color','red','linewidth', 2.0,'MarkerSize',fs0);
yyaxis right
semilogy(xdata{1},ydata{1}, ':+','Color',[0.7 0.5 0],'linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{4},ydata{4}, '-+','Color',[0.7 0.5 0],'linewidth', 2.0,'MarkerSize',fs0);
yyaxis left
semilogy(xdata{5},ydata{5}, '-*','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, ':o','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, ':*','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
yyaxis left
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
yyaxis right
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex');
h_legend = legend('Agent 1 $\rho=10^{3}$','Agent 2 $\rho=10^{3}$',...
    'Agent 1 $\rho=10^{10}$','Agent 2 $\rho=10^{10}$',...
    'Consensus 1-2 $\rho=10^{3}$','Consensus 1-2 $\rho=10^{10}$','Location','East');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
%export_fig effect_rho/online/cost_vs_iterations_new.pdf

% title('Highway Data')
% xlabel('States')
% ylabel('Licensed Drivers (thousands)')
% ylabel('Vehicle Miles Traveled (millions)')

%% 
openfig('effect_rho/online/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 8;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend('Agent 1 $\rho=10^{3}$','Agent 2 $\rho=10^{3}$',...
    'Agent 1 $\rho=10^{10}$','Agent 2 $\rho=10^{10}$','Location','Best');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig effect_rho/online/cost_vs_iterations_agents.pdf

% close all
fs0 = 8;
figure;
semilogy(xdata{4},ydata{4}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{1},ydata{1}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    'Consensus between agents 1 and 2 $\rho=10^{3}$',...
    'Consensus between agents 1 and 2 $\rho=10^{10}$',...
    'Location','Best');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig effect_rho/online/cost_vs_iterations_consensus.pdf

%%

openfig('Grassmann_vs_Euclidean/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend('Grassmann agent 1','Grassmann agent 2',...
    'Euclidean agent 1','Euclidean agent 2','Location','Best');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig Grassmann_vs_Euclidean/cost_vs_iterations_agents.pdf

% close all
fs0 = 8;
figure;
semilogy(xdata{4},ydata{4}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{1},ydata{1}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    'Grassmann consensus between agents 1 and 2',...
    'Euclidean consensus between agents 1 and 2',...
    'Location','Best');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig Grassmann_vs_Euclidean/cost_vs_iterations_consensus.pdf


%%

openfig('ill_conditioned/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend('Agent 1','Agent 2',...
    'Precon agent 1','Precon agent 2','Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig ill_conditioned/cost_vs_iterations_agents.pdf

% close all
fs0 = 8;
figure;
semilogy(xdata{4},ydata{4}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{1},ydata{1}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'XLim',[0 28],'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    ['Consensus between' char(10) 'agents 1 and 2'],...
    ['Precon consensus' char(10) 'between agents 1 and 2'],...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig ill_conditioned/cost_vs_iterations_consensus.pdf


%%

openfig('online_vs_parallel/standard_update/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend('Stochastic agent 1','Stochastic agent 2',...
    'Parallel agent 1','Parallel agent 2','Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig online_vs_parallel/standard_update/cost_vs_iterations_agents.pdf

% close all
fs0 = 8;
figure;
semilogy(xdata{4},ydata{4}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{1},ydata{1}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
%set(ax1,'XLim',[0 28],'FontSize',fs1);
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    ['Stochastic consensus between agents 1 and 2'],...
    ['Parallel consensus between agents 1 and 2'],...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig online_vs_parallel/standard_update/cost_vs_iterations_consensus.pdf


%%

openfig('online_vs_dlmafit/cost_vs_iterations.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','red','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('MSE on the training set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend('Stochastic agent 1','Stochastic agent 2',...
    'D-LMaFit agent 1','D-LMaFit agent 2','Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig online_vs_dlmafit/cost_vs_iterations_agents.pdf

% close all
fs0 = 8;
figure;
semilogy(xdata{4},ydata{4}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{1},ydata{1}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
%set(ax1,'XLim',[0 28],'FontSize',fs1);
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    ['Stochastic consensus between agents 1 and 2'],...
    ['D-LMaFit consensus between agents 1 and 2'],...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig online_vs_dlmafit/cost_vs_iterations_consensus.pdf


%% 

openfig('netflix/consensus.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{3},ydata{3}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{2},ydata{2}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{1},ydata{1}, ':','Color','magenta','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Consensus cost','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    'Consensus between agents 1 and 2',...
    'Consensus between agents 3 and 4',...
    'Consensus between agents 5 and 6',...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig netflix/consensus_new.pdf


%% 

openfig('multitask/distancetosubspace/consensus.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
semilogy(xdata{6},ydata{6}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
semilogy(xdata{5},ydata{5}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{4},ydata{4}, ':','Color','magenta','linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{3},ydata{3}, '-.','Color',[ 0.9100 0.4100 0.1700],'linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{2},ydata{2}, '-','Color',[0.7 0.5 0],'linewidth', 2.0,'MarkerSize',fs0);
semilogy(xdata{1},ydata{1}, ':','Color','black','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'XLim',[0 25],'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('Distance to the optimal subspace','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    'Agent 1',...
    'Agent 2',...
    'Agent 3',...
    'Agent 4',...
    'Agent 5',...
    'Agent 6',...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig multitask/distancetosubspace/consensus_new.pdf


%% 

openfig('multitask/parkinson/nmse.fig','invisible');
a = get(gca,'Children');
xdata = get(a, 'XData');
ydata = get(a, 'YData');

%open('effect_rho/online/cost_vs_iterations.fig');

fs0 = 2;
figure;
plot(xdata{7},ydata{7}, '-','Color','red','linewidth', 2.0,'MarkerSize',fs0);
hold on
plot(xdata{6},ydata{6}, '--','Color','blue','linewidth', 2.0,'MarkerSize',fs0);
plot(xdata{5},ydata{5}, ':','Color','magenta','linewidth', 2.0,'MarkerSize',fs0);
plot(xdata{4},ydata{4}, '-.','Color',[ 0.9100 0.4100 0.1700],'linewidth', 2.0,'MarkerSize',fs0);
plot(xdata{3},ydata{3}, '-','Color',[0.7 0.5 0],'linewidth', 2.0,'MarkerSize',fs0);
plot(xdata{2},ydata{2}, ':','Color','black','linewidth', 2.0,'MarkerSize',fs0);
plot(xdata{1},ydata{1}, '-','Color','black','linewidth', 2.0,'MarkerSize',fs0);
hold off
fs1 = 16;
fs2 = 19;
ax1 = gca;
set(ax1,'FontSize',fs1);
xlabel(ax1,'Every $10^{th}$ update','FontSize',fs2+3,'interpreter','latex');
ylabel('NMSE on Parkinsons test set','FontSize',fs2+3,'interpreter','latex')
h_legend = legend(...
    'Agent 1',...
    'Agent 2',...
    'Agent 3',...
    'Agent 4',...
    'Agent 5',...
    'Agent 6',...
    'Alt-min optimal NMSE',...
    'Location','NorthEast');
legend 'boxoff';
set(h_legend,'Interpreter','latex');
set(h_legend,'FontSize',fs1);
% box off;
% grid on;
set(gcf,'color','w');
export_fig multitask/parkinson/nmse_new.pdf


